Particle acceleration by turbulent-driven magnetic reconnection and the production of gamma-rays and neutrinos in AGNs

3D Magnetohydrodynamic (MHD) resistive simulations have highlighted the significance of ubiquitous turbulence to drive fast reconnection. It has been demonstrated that particle acceleration via reconnection in 3D magnetized flows, where turbulence is embedded in large-scale magnetic fields such as in relativistic jets and accretion flows around compact sources, is remarkably efficient. Particles experience Fermi acceleration across all scales of turbulent reconnection layers, outweighing the considerably slower drift acceleration mechanism. This stands in contrast to recent assertions stemming from PIC simulations, that claimed the dominance of the latter process. In this talk, I review how particle acceleration is driven by 3D turbulent reconnection to very high energies and demonstrate its potential in magnetized regions of AGN jets and accretion disks to explain the gamma-ray and neutrino emissions. Applications to sources such as TXS 0506+056, MRK 501, and NGC 1068 are discussed.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

